What happens to wavepackets of fermions when scattered by the Maldacena-Ludwig wall?

We study wavepackets of exotic excitations after two-dimensional fermions are scattered by the boundary condition constructed by Maldacena and Ludwig, which turns elementary excitations into exotic fractionally-charged objects. They are of interest in the s-wave approximation of the fermion-monopole scattering in four-dimensional QED and of the multi-channel Kondo effect. We in particular give an explicit expression of the outgoing state of a pair of such particles; we then examine its properties, such as the charge density $\langle J(x)\rangle$ and the expectation value $\langle N\rangle$ of the number of fermions and anti-fermions in the state. The charge density $\langle J(x)\rangle$ is found to be localized with its integral finite and fractional, while the expectation value $\langle N\rangle$ diverges when the wavepacket is localized to a point.

==> particlenumber.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13922,        443]
NotebookOptionsPosition[     11692,        400]
NotebookOutlinePosition[     12109,        417]
CellTagsIndexPosition[     12066,        414]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "b"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", "a"}], ")"}]}], "]"}], "*", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "a", ",", "b"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9747209870112524`*^9, 3.9747210231813335`*^9}, {
  3.9747210570685854`*^9, 3.974721059203545*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b410b0ab-04b8-4640-8986-79e414fbcde1"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.974721051749921*^9, 3.9747210696890025`*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"757fa23a-c8fc-448a-879d-8e6f8fccc86e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "b"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", "a"}], ")"}]}], "]"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}]}]}], ",", "x"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.974721076549531*^9, 3.9747210899905615`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f1a6bd2a-ce8e-4d88-b091-ef57db3e2fe7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"II", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"a", "-", "y"}]]]}], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"b", "-", "y"}]], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"a", "-", "x"}]], " ", 
           SqrtBox[
            RowBox[{"b", "-", "x"}]]}], "+", "x", "-", "y"}], 
         RowBox[{
          SqrtBox[
           RowBox[{"a", "-", "y"}]], " ", 
          SqrtBox[
           RowBox[{"b", "-", "y"}]]}]], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"a", "-", "y"}]], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{"a", "-", "x"}]], "-", 
         SqrtBox[
          RowBox[{"b", "-", "x"}]]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.974721097025622*^9, 3.9747211040893717`*^9}, {
  3.974721862102255*^9, 3.974721864357423*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3aff8d8c-bc30-4878-bd3b-3ed61b8dc2e6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9747212643356953`*^9, 
  3.9747212802848444`*^9}},ExpressionUUID->"ff9acc62-ddb7-4456-90ef-\
c499f9f7f6b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIa", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"a", "-", "y"}]]]}], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"b", "-", "y"}]], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{"a", "-", "y"}], 
         RowBox[{
          SqrtBox[
           RowBox[{"a", "-", "y"}]], " ", 
          SqrtBox[
           RowBox[{"b", "-", "y"}]]}]], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"a", "-", "y"}]], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"b", "-", "a"}]]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.974721292076885*^9, 3.9747212924166803`*^9}, {
  3.9747219230531807`*^9, 3.9747219534309716`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"72cc0e34-df78-4e20-b22d-c013b3f290a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIb", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"a", "-", "y"}]]]}], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"b", "-", "y"}]], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{"b", "-", "y"}], 
         RowBox[{
          SqrtBox[
           RowBox[{"a", "-", "y"}]], " ", 
          SqrtBox[
           RowBox[{"b", "-", "y"}]]}]], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"a", "-", "y"}]], " ", 
       RowBox[{"Log", "[", 
        SqrtBox[
         RowBox[{"a", "-", "b"}]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9747219806093693`*^9, 3.9747220011959023`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7def391b-8713-47cb-b2ef-cd074391ef89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"IIb", ",", "y"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.974722007111947*^9, 3.974722007362554*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"064ec36f-c53b-49f3-baee-c0d79cd80e4d"],

Cell[BoxData[
 RowBox[{"y", "+", 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"a", "-", "y"}]], " ", 
   SqrtBox[
    RowBox[{"b", "-", "y"}]], " ", 
   RowBox[{"ArcTanh", "[", 
    FractionBox[
     SqrtBox[
      RowBox[{"b", "-", "y"}]], 
     SqrtBox[
      RowBox[{"a", "-", "y"}]]], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      SqrtBox[
       RowBox[{"b", "-", "y"}]], 
      SqrtBox[
       RowBox[{"a", "-", "y"}]]], "]"}], "2"]}], "-", 
  RowBox[{"y", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"a", "-", "b"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9747220078588905`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6cbbaaae-e1a4-4dd8-ab4f-21448ee3717c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"IIa", ",", "y"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9747218209276943`*^9, 3.9747218336637287`*^9}, 
   3.9747219674708567`*^9},
 NumberMarks->False,
 CellLabel->"In[16]:=",ExpressionUUID->"d4f3a98f-7ecf-4e66-b403-1ba1c355fba9"],

Cell[BoxData[
 RowBox[{"y", "+", 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"a", "-", "y"}]], " ", 
   SqrtBox[
    RowBox[{"b", "-", "y"}]], " ", 
   RowBox[{"ArcTanh", "[", 
    FractionBox[
     SqrtBox[
      RowBox[{"a", "-", "y"}]], 
     SqrtBox[
      RowBox[{"b", "-", "y"}]]], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"ArcTanh", "[", 
     FractionBox[
      SqrtBox[
       RowBox[{"a", "-", "y"}]], 
      SqrtBox[
       RowBox[{"b", "-", "y"}]]], "]"}], "2"]}], "-", 
  RowBox[{"2", " ", "y", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "a"}], "+", "b"}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9747212961423874`*^9, {3.974721830532748*^9, 3.9747218809626694`*^9}, 
   3.9747219680232196`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"26584145-dd17-443e-8ec1-94bebf5f7bde"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"%20", "-", "%16"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9747220122717686`*^9, 3.9747220245382686`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ace64f3a-3e8b-4680-ad2b-d4c79ff39f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"III", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox[
      RowBox[{"a", "-", "y"}]], " ", 
     SqrtBox[
      RowBox[{"b", "-", "y"}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"a", "-", "y"}]], 
       SqrtBox[
        RowBox[{"b", "-", "y"}]]], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"a", "-", "y"}]], 
        SqrtBox[
         RowBox[{"b", "-", "y"}]]], "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"a", "-", "y"}]], " ", 
     SqrtBox[
      RowBox[{"b", "-", "y"}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"b", "-", "y"}]], 
       SqrtBox[
        RowBox[{"a", "-", "y"}]]], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SqrtBox[
         RowBox[{"b", "-", "y"}]], 
        SqrtBox[
         RowBox[{"a", "-", "y"}]]], "]"}], "2"]}], "-", 
    RowBox[{"y", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"a", "-", "b"}], "]"}]}], "+", 
    RowBox[{"2", " ", "y", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "a"}], "+", "b"}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9747221082034984`*^9, 3.9747221116242633`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"330be23c-5fc1-4f75-bd8a-23e231d8528f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIIa", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"a", "-", "b"}], "]"}]}], "+", 
    RowBox[{"2", " ", "a", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "a"}], "+", "b"}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9747221136271877`*^9, 3.9747221549612055`*^9}, {
  3.974722187178387*^9, 3.9747222021832094`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"0808d3cf-74a6-47c2-8f3f-f1743f0be337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIIb", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"a", "-", "b"}], "]"}]}], "+", 
    RowBox[{"2", " ", "b", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "a"}], "+", "b"}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9747222086679792`*^9, 3.9747222271161237`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"491260c3-903c-4cc6-8cc2-8d8946d35457"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IIIb", "-", "IIIa"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.974722229352702*^9, 3.974722235899743*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5334cdcc-597f-430b-947c-831aaa974d0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"a", "-", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"a", "-", "b"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "a"}], "+", "b"}]]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9747222319888506`*^9, 3.9747222361340723`*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"1a2bc9cd-ffc1-4806-b21e-64c91d22c886"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FIN", "=", 
  RowBox[{"(", 
   RowBox[{"a", "-", "b"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.974722243141185*^9, 3.974722256480465*^9}, {
  3.9747223018598547`*^9, 3.974722303299924*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9a618405-b69f-4e46-a6c5-b4d359b91df7"],

Cell[BoxData[
 RowBox[{"a", "-", "b"}]], "Output",
 CellChangeTimes->{3.9747223040979815`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"0c913c44-5b82-4b85-b962-e91458e41e62"]
}, Open  ]]
},
WindowSize->{571., 612.5},
WindowMargins->{{232, Automatic}, {-29, Automatic}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (2023\:5e741\:670830\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6d1a0920-8329-4e63-ad44-11d9c3e8bb92"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 614, 17, 28, "Input",ExpressionUUID->"b410b0ab-04b8-4640-8986-79e414fbcde1"],
Cell[1197, 41, 181, 2, 32, "Output",ExpressionUUID->"757fa23a-c8fc-448a-879d-8e6f8fccc86e"]
}, Open  ]],
Cell[1393, 46, 551, 16, 28, "Input",ExpressionUUID->"f1a6bd2a-ce8e-4d88-b091-ef57db3e2fe7"],
Cell[1947, 64, 1121, 37, 182, "Input",ExpressionUUID->"3aff8d8c-bc30-4878-bd3b-3ed61b8dc2e6"],
Cell[3071, 103, 156, 3, 28, "Input",ExpressionUUID->"ff9acc62-ddb7-4456-90ef-c499f9f7f6b6"],
Cell[3230, 108, 922, 30, 129, "Input",ExpressionUUID->"72cc0e34-df78-4e20-b22d-c013b3f290a0"],
Cell[4155, 140, 845, 28, 80, "Input",ExpressionUUID->"7def391b-8713-47cb-b2ef-cd074391ef89"],
Cell[CellGroupData[{
Cell[5025, 172, 268, 5, 28, "Input",ExpressionUUID->"064ec36f-c53b-49f3-baee-c0d79cd80e4d"],
Cell[5296, 179, 799, 28, 105, "Output",ExpressionUUID->"6cbbaaae-e1a4-4dd8-ab4f-21448ee3717c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6132, 212, 321, 7, 28, "Input",ExpressionUUID->"d4f3a98f-7ecf-4e66-b403-1ba1c355fba9"],
Cell[6456, 221, 948, 33, 105, "Output",ExpressionUUID->"26584145-dd17-443e-8ec1-94bebf5f7bde"]
}, Open  ]],
Cell[7419, 257, 237, 4, 28, "Input",ExpressionUUID->"ace64f3a-3e8b-4680-ad2b-d4c79ff39f38"],
Cell[7659, 263, 1668, 58, 147, "Input",ExpressionUUID->"330be23c-5fc1-4f75-bd8a-23e231d8528f"],
Cell[9330, 323, 561, 16, 37, "Input",ExpressionUUID->"0808d3cf-74a6-47c2-8f3f-f1743f0be337"],
Cell[9894, 341, 510, 15, 37, "Input",ExpressionUUID->"491260c3-903c-4cc6-8cc2-8d8946d35457"],
Cell[CellGroupData[{
Cell[10429, 360, 235, 4, 28, "Input",ExpressionUUID->"5334cdcc-597f-430b-947c-831aaa974d0d"],
Cell[10667, 366, 502, 15, 36, "Output",ExpressionUUID->"1a2bc9cd-ffc1-4806-b21e-64c91d22c886"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11206, 386, 294, 6, 28, "Input",ExpressionUUID->"9a618405-b69f-4e46-a6c5-b4d359b91df7"],
Cell[11503, 394, 173, 3, 54, "Output",ExpressionUUID->"0c913c44-5b82-4b85-b962-e91458e41e62"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


